The Physics of Ultraperipheral Collisions at the LHC

We discuss the physics of large impact parameter interactions at the LHC: ultraperipheral collisions (UPCs). The dominant processes in UPCs are photon-nucleon (nucleus) interactions. The current LHC detector configurations can explore small $x$ hard phenomena with nuclei and nucleons at photon-nucleon center-of-mass energies above 1 TeV, extending the $x$ range of HERA by a factor of ten. In particular, it will be possible to probe diffractive and inclusive parton densities in nuclei using several processes. The interaction of small dipoles with protons and nuclei can be investigated in elastic and quasi-elastic $J/\psi$ and $\Upsilon$ production as well as in high $t$ $\rho^0$ production accompanied by a rapidity gap. Several of these phenomena provide clean signatures of the onset of the new high gluon density QCD regime. The LHC is in the kinematic range where nonlinear effects are several times larger than at HERA. Two-photon processes in UPCs are also studied. In addition, while UPCs play a role in limiting the maximum beam luminosity, they can also be used a luminosity monitor by measuring mutual electromagnetic dissociation of the beam nuclei. We also review similar studies at HERA and RHIC as well as describe the potential use of the LHC detectors for UPC measurements.

==> order_citations.py <==
#!/usr/bin/python
# Copyright (C) M. Alford, April 1998
import string, regex, sys, os

# This is  order_citations.py

# Usage: 
#   order_citations texfile.tex
# overwrites texfile.tex, original backed up in texfile.tex.bak

# If your citations are already in the right order, the file will be unchanged:
# > diff texfile.tex texfile.tex.bak

# This script orders citations in a latex file.
# Remembers in what order things were cited (using \cite)
# and puts refs (between \begin{thebibliography} and \end{thebibliography}
# or between \begin{references} and \end{references})
# in the same order.
# Ignores comments, but \\% or \\\\% etc will confuse it!)

# BUGS:
# does not understand \cite{X,Y,Z} if a newline occurs in the 
#     list of citations
# should stop looking for citations after \end{document}
# doesn't realize that \\cite is different from \cite,
#     \\bibitem is different from \bibitem, etc
# doesn't get [opt\]ion], {arg\{ument} etc right

True = 1
False = 0

verbose = True
debug = True
flag_uncited = False
flag_missing = False

if True:
  if len(sys.argv)<2:
    print('\nUsage: order_citations.py  filename\n')
    sys.exit()
  texfilename = sys.argv[1]
else:
  texfilename = 'testfile.tex'

backupfilename = texfilename + '.bak'

# first, read in the file, and encode (disrupt) all comments by
# interleaving them with a flag character, so they don't match
# the regular expressions for \cite{...} , \begin{bib...} etc

comment_ch = '\000'  # null char, to disrupt comments
newline_ch = '\001'  # encoded newline char, for bibliography

encode_newl_table = string.maketrans('\n',newline_ch)
decode_newl_table = string.maketrans(newline_ch,'\n')

def encode_newl(str):
  return string.translate(str,encode_newl_table)

def decode_newl(str):
  return string.translate(str,decode_newl_table)

def encode_comment(line,icomment):
# interleaves with comment_ch, starting at position icomment
  nch = len(line)
  resl = line[0:icomment+1]
  for ich in range(icomment+1,nch):
    resl=resl+comment_ch+line[ich]
  return resl

def decode(line):  
# delete all occurences of comment_ch from this line,
# and convert newline_ch back to newline
  return string.translate(line,decode_newl_table,comment_ch)

if(verbose): print "reading "+texfilename
file = open(texfilename,'r').readlines()
nlines = len(file)
for iline in range(nlines):
  line = file[iline]
  if line[0]=='%':
    file[iline] = encode_comment(line,0)
  else:
    i=0
    done=False
    while not done and i<len(line)-1:
      i=i+1
      if line[i]=='%' and line[i-1] != '\\': #comments begin with "%", not "\%"
        done=True
        file[iline] = encode_comment(line,i)

# OK, we've encoded all the comments. 
# Now let's search for \cite{...}, and remember the citations in order.

if(verbose): print "searching for citations..."
cit_list=[]

Patt_citation1 = regex.compile('^[\]cite{\([^}]+\)}')
Patt_citation2 = regex.compile('^[\]cite\[.*\]{\([^}]+\)}')
for line in file:
  icite = string.find(line,'\\cite')
  rest_of_line = line
  while icite>=0:
    rest_of_line = rest_of_line[icite:]  # starting at the next citation...
    if Patt_citation1.match(rest_of_line) > -1:   # \cite{..}
      cit_names = map(string.strip,
             string.splitfields(Patt_citation1.group(1),',') )
      for cit_name in cit_names:
        if cit_list.count(cit_name)==0: 
          cit_list.append(cit_name)
	  if(debug): print "found "+cit_name
    elif Patt_citation2.match(rest_of_line) > -1: # \cite[...]{...}
      cit_names = string.splitfields(Patt_citation2.group(1),',')
      for cit_name in cit_names:
        if cit_list.count(cit_name)==0: 
	  cit_list.append(cit_name)
	  if(debug): print "found "+cit_name
    else:
      print "**** found '\\cite' but could not parse it!"
    offset=1   # find the next citation on this line
    icite = string.find(rest_of_line[offset:],'\\cite')
    if icite>=0: icite=icite+offset
    

# This is the reordering procedure we'll be using on the bibliography:

Patt_refname1 = regex.compile('^{\([^}]+\)}\(.*\)')
#                                '{refname}reftext'
Patt_refname2 = regex.compile('^\(\[[^]]*\]\){\([^}]+\)}\(.*\)')
#                                '[optarg]{refname}reftext'
def reorder(bibtext,file):
  ref_list = string.splitfields(bibtext,'\\bibitem')
  ref_dict = {}
  opt_dict = {}
  for ref in ref_list:
    if Patt_refname1.match(ref) > -1:    # \bibitem{...}
      optarg  = ''
      refname = Patt_refname1.group(1)
      reftext = Patt_refname1.group(2)
      ref_dict[refname] = reftext
      opt_dict[refname] = ''
      if(debug): print "bibitem "+refname
    elif  Patt_refname2.match(ref) > -1: # \bibitem[...]{...}
      optarg  = Patt_refname2.group(1)
      refname = Patt_refname2.group(2)
      reftext = Patt_refname2.group(3)
      ref_dict[refname] = reftext
      opt_dict[refname] = optarg
      if(debug): print "bibitem[] "+refname
    else:
      # this is probably harmless stuff before the first \bibitem
      file.write(decode(ref))
      if(debug): print "passed on:\n<"+ref+">"
      continue
  for cit in cit_list:
    if ref_dict.has_key(cit):
      file.write('\\bibitem'+opt_dict[cit]+'{'+cit+'}'+decode(ref_dict[cit]))
      del(ref_dict[cit])
    else:
      print "++++ Reference "+cit+" not supplied"
      if flag_missing: 
        file.write('%%%OC: \\bibitem{'+cit+'} should go here\n\n')
  for ref in ref_dict.keys():
    print "**** bibitem "+ref+" not cited"
    if flag_uncited:
      file.write('%%%OC: Uncited reference:\n')
    file.write('\\bibitem'+opt_dict[ref]+'{'+ref+'}'+ \
               decode(ref_dict[ref]))


# write the text out to file again (decoding encoded comments and newlines)
# reordering the refs when we get to them:

# os.system('mv -f '+texfilename+' '+backupfilename)
if os.path.exists(backupfilename):
  os.unlink(backupfilename)
os.rename(texfilename,backupfilename)
print "original backed up to "+backupfilename
outfile = open(texfilename,'w')

doingbib=False
donebib=False
bibtext = "";
for line in file:
  if( not doingbib): 
    doingbib =  ( string.count(line,'\\begin{thebibliography}')>0
               or string.count(line,'\\begin{references}')>0 )
    if doingbib and verbose: print "reordering bibliography..."

  if( not doingbib):      # if we haven't got to the bib yet, so just copy
    outfile.write(decode(line))

  if(donebib): continue   # only 1 bibliography allowed

  if(doingbib):
    iend = string.find(line,'\\end{thebibliography}') 
    if iend<0: iend = string.find(line,'\\end{references}')
    donebib = iend>=0
    if donebib: 
      doingbib=False
#     include the bit before '\end{bib..} in the bib text
      bibtext = bibtext + encode_newl(line[0:iend])
      reorder(bibtext,outfile)
      outfile.write(decode(line[iend:]))
    else:
      bibtext = bibtext + encode_newl(line)

print "writing "+texfilename
outfile.close()

